Uncertainty Sets for Image Classifiers using Conformal Prediction

Convolutional image classifiers can achieve high predictive accuracy, but quantifying their uncertainty remains an unresolved challenge, hindering their deployment in consequential settings. Existing uncertainty quantification techniques, such as Platt scaling, attempt to calibrate the network's probability estimates, but they do not have formal guarantees. We present an algorithm that modifies any classifier to output a predictive set containing the true label with a user-specified probability, such as 90%. The algorithm is simple and fast like Platt scaling, but provides a formal finite-sample coverage guarantee for every model and dataset. Our method modifies an existing conformal prediction algorithm to give more stable predictive sets by regularizing the small scores of unlikely classes after Platt scaling. In experiments on both Imagenet and Imagenet-V2 with ResNet-152 and other classifiers, our scheme outperforms existing approaches, achieving coverage with sets that are often factors of 5 to 10 smaller than a stand-alone Platt scaling baseline.

==> figs/scripts/expository_fig.r <==
library(ggplot2)
library(grid)
library(latex2exp)



tau_grid <- seq(0, 1, length.out = 1000)
coverage <- .5 + .5 * tau_grid - 1 * (tau_grid-.5)^2 + 2 * (tau_grid-.5)^3
coverage <- round(coverage / 2, 2) * 2 #make plot CDF-like

alpha <- .125
tau_hat <- tau_grid[which.max(coverage >= 1-alpha)]

p <- ggplot(data = NULL, aes(x = tau_grid, y = coverage)) +
  geom_line(color = "blue", alpha = .4) + 
  theme_bw(base_size = 10) +
  theme(panel.border = element_blank(), panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black")) + #remove grid lines
  theme(axis.text.y=element_text(size=rel(1)), 
        axis.text.x=element_text(size=rel(1.5))) +
  scale_y_continuous(breaks = c(0,.25,.50,.75,1-alpha, 1), 
                     labels = c("0","25%","50%","75%", TeX("$1-\\alpha'$") ,"100%")) +
  scale_x_continuous(breaks = c(tau_hat), 
                     labels = c(TeX("$\\hat{\\tau}_{ccal}$"))) +
  geom_hline(yintercept = 1-alpha, linetype = "dashed", color = "dark grey") + 
  geom_vline(xintercept = tau_hat) +
  # annotate(geom = "text", x = tau_hat + .02, y = .05, label = TeX("$\\hat{\\tau}_{ccal}$"), 
  #          hjust = "left") + 
  labs(x = TeX("$\\tau$: set size parameter"), y = "empirical coverage") +
  theme(aspect.ratio = 1)
p

ggsave(p, file = "conformal_calibration.pdf", width = 2.2, height = 2)


==> figs/scripts/penalized_mass.r <==
library(ggplot2)
library(dplyr)
library(latex2exp)
library(tidyr)
library(RColorBrewer)

my_data <- data.frame("label" = c("c","d","f","b","e","a"),
                      "probability" = c(.5, .27, .1, .05, .02, .01),
                      "penalty" = c(0, 0, .05, .05, .05, .05))
my_data$cum_mass <- cumsum(my_data$probability + my_data$penalty)
my_data$penalized_score <- my_data$probability + my_data$penalty
my_data <- pivot_longer(my_data, c("probability", "penalty"))

p <- ggplot(my_data, aes(fill = name, x = reorder(label, -value), y = value)) +
  geom_bar(position = "stack", stat = "identity", alpha = .65) +
  #geom_point(aes(x = reorder(label, -value), y = cum_mass, shape = "cum mass")) +
  geom_text(aes(x = reorder(label, -value), y =  penalized_score + .03, label = cum_mass),
            size = 2) +
  geom_vline(xintercept = 4.5) +
  geom_vline(xintercept = 2.5, color = "dark grey", linetype = "dashed") + 
  annotate(geom = "text", x = 2.5 + .1, y = .45, label = TeX("$k_{reg}$"),
           hjust = "left") +
  annotate(geom = "text", x = 4.5 + .1, y = .45, label = TeX("$\\hat{\\tau}_{ccal}$"),
           hjust = "left") +
  labs(x = "class", y = "penalized probability", fill = "") + 
  theme_bw() + 
  theme(axis.text.y=element_text(size=rel(1)), 
        axis.text.x=element_text(size=rel(1))) +
  theme_bw(base_size = 9) +
  theme(panel.border = element_blank(), panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(), axis.line = element_line(colour = "black")) + 
  theme(aspect.ratio = 1) + #remove grid lines 
  scale_fill_brewer(type = "qual", palette = "Set1")

p

ggsave(p, file = "raps_viz.pdf", width = 3, height = 2)


